Ontology drift is a challenge for explainable data governance

We introduce the needs for explainable AI that arise from Standard No. 239 from the Basel Committee on Banking Standards (BCBS 239), which outlines 11 principles for effective risk data aggregation and risk reporting for financial institutions. Of these, explainableAI is necessary for compliance in two key aspects: data quality, and appropriate reporting for multiple stakeholders. We describe the implementation challenges for one specific regulatory requirement:that of having a complete data taxonomy that is appropriate for firmwide use. The constantly evolving nature of financial ontologies necessitate a continuous updating process to ensure ongoing compliance.

==> code/fibo-extract-concepts.py <==
#!/usr/bin/env python
# coding: utf-8

'''
Extract list of all concepts defined in .rdf files
'''

import sys
import os
import xml.etree.ElementTree as ET

DIR = os.path.join(os.path.dirname(__file__), "../data/downloads", sys.argv[1])
concepts = []
for root, dirs, files in os.walk(DIR):
    path = root.split(os.sep)
    for file in files:
        if file[-4:] == ".rdf":
            tree = ET.parse(os.path.join(root, file))
            r = tree.getroot()

            for e in r.findall("{http://www.w3.org/2002/07/owl#}Class"):
                concepts.append(e.items()[0][1])

concepts = sorted(list(set(concepts)))
root1 = 'https://spec.edmcouncil.org/fibo/ontology'
root2 = 'https://spec.edmcouncil.org/fibo'
for c in concepts:
    if c.startswith(root1):
        print(c[len(root1):])
    elif c.startswith(root2):
        print(c[len(root2):])



==> code/make-fibo-changes.py <==
from glob import glob
import io
import os
import subprocess

THIS_DIR = os.path.dirname(__file__)
DATA_DIR = os.path.abspath(os.path.join(THIS_DIR, '..', 'data', 'fibo-concepts'))
filenames = sorted(glob(os.path.join(DATA_DIR, '*.txt')))

for (i, newfile) in enumerate(filenames):
    if i == 0:
        oldfile = '/dev/null'
    else:
        oldfile = filenames[i-1]

    diff = subprocess.run(['diff', oldfile, newfile], capture_output=True, cwd=DATA_DIR)
    new = subprocess.run(['grep', '-c', '^>'], input=diff.stdout, capture_output=True, cwd=DATA_DIR)
    old = subprocess.run(['grep', '-c', '^<'], input=diff.stdout, capture_output=True, cwd=DATA_DIR)
    cnt = subprocess.run(['wc', '-l', newfile], input=diff.stdout, capture_output=True, cwd=DATA_DIR)

    quarter = os.path.splitext(os.path.basename(newfile))[0][5:]
    num_concepts = int(cnt.stdout.splitlines()[0].strip().split()[0])
    num_added = int(new.stdout)
    num_deleted = int(old.stdout)
    if i == 0:
        print(','.join(('Quarter', 'No. concepts', 'Added', 'Removed', 'Change')))
        print(','.join((quarter, str(num_concepts), '','', '')))
    else:
        pct_change = (num_added + num_deleted)/num_concepts
        print(','.join((quarter, str(num_concepts), f'+{num_added}', f'-{num_deleted}', f'{pct_change:2.1%}'.replace('%', r'\%'))))



==> code/make-fig-bcbs-compliance.py <==
import numpy
import os
import pandas
import matplotlib.pyplot as plt
import seaborn
import scipy

DATA_DIR = os.path.join(os.path.dirname(__file__), '..', 'data', 'bcbs-compliance')
FIG_DIR = os.path.join(os.path.dirname(__file__), '..', 'fig')
OUTPUT_DIR = os.path.join(os.path.dirname(__file__), '..')
years = [2013, 2014, 2016, 2017, 2019]

dfs = {}
for year in years:
    dfs[year] = pandas.read_csv(os.path.join(DATA_DIR, str(year)+'.tsv'), sep='\t', index_col=0)

    dfs[year]['mean'] = dfs[year].apply(lambda x: (x[0]*1+x[1]*2+x[2]*3+x[3]*4)/numpy.sum(x[:4]), axis=1)
    dfs[year]['stderr'] = dfs[year].apply(lambda x:
        ((x[0]*1**2+x[1]*2**2+x[2]*3**2+x[3]*4**2)/numpy.sum(x[:4]) - x[4]**2)/numpy.sqrt(numpy.sum(x[:4])), axis=1)
    dfs[year]['count'] = dfs[year].apply(lambda x: numpy.sum(x[:4]), axis=1)

df_mean = pandas.DataFrame(data={y: dfs[y]['mean'] for y in years}).transpose()
df_stderr = pandas.DataFrame(data={y: dfs[y]['stderr'] for y in years}).transpose()

df_mean.to_csv(os.path.join(DATA_DIR, 'mean.tsv'), sep='\t')
df_stderr.to_csv(os.path.join(DATA_DIR, 'stderr.tsv'), sep='\t')

# Compute statistical significance

df_mean_diff = df_mean.tail(2)
df_stderr_diff = df_stderr.tail(2)
oldyear, newyear = df_mean_diff.index.values
diffs = dfs[newyear]['mean'] - dfs[oldyear]['mean']
df_result = pandas.DataFrame({
    'new_mean': dfs[newyear]['mean'],
    'new_stderr': dfs[newyear]['stderr'],
    'old_mean': dfs[oldyear]['mean'],
    'old_stderr': dfs[oldyear]['stderr'],
    'diff_mean':diffs})

sdiffs = []
ts = []
ndofs = []
ps = []
for concept in df_mean.columns.values:
    s1 = dfs[newyear]['stderr'][concept]
    s2 = dfs[oldyear]['stderr'][concept]
    n1 = dfs[newyear]['count'][concept]
    n2 = dfs[oldyear]['count'][concept]
    s = numpy.sqrt(s1**2 + s2**2)
    sdiffs.append(s)
    
    diff = diffs[concept]
    ts.append(diff / s)

    #Welch - Satterthwaite equation
    ndof = s**4/(s1**4/(n1-1) + s2**4/(n2-1))
    ndofs.append(ndof)

    # 1-tailed Welch's t-test
    p = scipy.stats.t.sf(abs(diff), ndof)
    ps.append(p)

    #df_result['\nu'][concept] = diffs[concept] / s 
df_result['diff_stderr'] = sdiffs
df_result['t'] = ts
df_result['dofs'] = ndofs
df_result['p'] = ps
df_result.index = pandas.Index([f'P{x}' for x in df_result.index.values]) 

# Print LaTeX table
with open(os.path.join(OUTPUT_DIR, 'bcbs_table_rows.tex'), 'w') as f:
    for concept, row in df_result.iterrows():
        f.write(' '.join((concept.rjust(3), '&', f'{row["old_mean"]:.3f}', f'({row["old_stderr"]:.3f})',
        '&', f'{row["new_mean"]:.3f}', f'({row["new_stderr"]:.3f})',
        '&', f'{row["diff_mean"]:.3f}', f'({row["diff_stderr"]:.3f})',
        '&', f'{row["dofs"]:.1f}',
        '&', f'{row["p"]:.3f}',
        r'\tabularnewline', os.linesep)))
        if concept in ['P2', 'P6']:
            f.write(r'\hline' + os.linesep)


# Draw plots

cmap = plt.cm.Dark2
for part, lists in ((1,(1,2)), (2,(3,4,5,6)), (3, (7,8,9,10,11))):
    plt.clf()
    for i in lists:
        a = plt.plot(df_mean[i], linewidth=2, color=cmap(i%8), marker='o')
        plt.fill_between(years, df_mean[i]-df_stderr[i], df_mean[i]+df_stderr[i],
            color=cmap(i%8), linewidth=0, alpha=0.1)
    #     plt.annotate('P'+str(i), (years[-1], df_mean[i][years[-1]]),
    #                                ha='left', va='center', color=cmap(i),
    #                               textcoords='offset pixels', xytext=(4,0))


    plt.legend(['P'+str(i) for i in lists], loc='right')
    plt.xlim(2012.9, 2019.1)
    plt.ylim(2.4, 3.6)
    plt.xticks(years)
    plt.xlabel('Year')
    plt.ylabel('Compliance score')
    plt.legend([f'P{x}' for x in lists], loc='lower right')
    plt.savefig(os.path.join(FIG_DIR, 'bcbs-compliance-'+str(part)+'.pdf'),
        transparent=True, bbox_inches='tight')



==> code/make-fig-fibo-change.py <==
#!/usr/bin/env python
# coding: utf-8

import os
import numpy
import matplotlib
import pandas
import seaborn

THIS_DIR = os.path.dirname(__file__)
FIG_DIR = os.path.join(THIS_DIR, '..', 'fig')
DATA_DIR = os.path.join(THIS_DIR, '..', 'data')

df = pandas.read_csv(os.path.join(DATA_DIR, 'fibo-changes.tsv'))
df['Quarter'] = df['Quarter'].apply(lambda x: x[2:])

fig, (ax0, ax1) = matplotlib.pyplot.subplots(nrows=2, ncols=1, sharex=True, figsize=(6,7))#, gridspec_kw={'height_ratios': [3,1]})

ax0.plot(df['Quarter'], df['No. concepts'], marker='o')
ax0.set_ylabel('Number of classes')

ax1.bar(df['Quarter'], df['Added'], width=-1, align='edge', color='forestgreen')
ax1.bar(df['Quarter'], df['Removed'], width=-1, align='edge', color='indianred')
ax1.set_xlabel('Quarter')
ax1.set_ylabel('Removed                    Added')
matplotlib.pyplot.axhline(y=0, color='k', linewidth=0.5)
matplotlib.pyplot.xticks(df['Quarter'], rotation='vertical')

matplotlib.pyplot.margins(0,0)
matplotlib.pyplot.subplots_adjust(wspace=0, hspace=0, top=0.99, bottom=0.04, right=0.98)
matplotlib.pyplot.savefig(os.path.join(FIG_DIR, 'fibo-change.pdf'),
                          bbox_inches='tight', transparent=True, pad_inches=0)



==> code/make-fig-gsibs-map.py <==
#!/usr/bin/env python

"""
Plots the map of where GSIBs are
"""
import os.path

import matplotlib.patches as mpatches
import matplotlib.pyplot as plt
import matplotlib as mpl
from mpl_toolkits.axes_grid1 import make_axes_locatable

import cartopy.crs as ccrs
import cartopy.io.shapereader as shpreader

# Data from Appendix 3 (p22) of
#   https://www.bis.org/bcbs/publ/d501.pdf
gsibs = {
    "CAN": 1,  # Canada
    "CH1": 4,  # People's Republic of China
    "FR1": 4,  # France
    "DEU": 2,  # Germany
    "ITA": 1,  # Italy
    "JPN": 3,  # Japan
    "NL1": 1,  # Netherlands
    "ESP": 2,  # Spain
    "SWE": 1,  # Sweden
    "CHE": 2,  # Switzerland
    "GB1": 5,  # United Kingdom
    "US1": 8,  # United States of America
}


def main():
    fig = plt.figure(dpi=150)
    # to get the effect of having just the states without a map "background"
    # turn off the background patch and axes frame
    # ax = fig.add_axes([0, 0, 1, 1], projection=ccrs.Robinson(), frameon=False)
    ax = plt.axes(projection=ccrs.Robinson())
    # , frameon=False)
    # ax.patch.set_visible(False)

    ax.set_extent([-140, 120, -52, 80], ccrs.Geodetic())
    # ax.set_global()
    ax.coastlines()

    shapename = "admin_0_countries"
    states_shp = shpreader.natural_earth(
        resolution="110m", category="cultural", name=shapename
    )

    maxnum = max(gsibs.values())
    cmap = plt.get_cmap("Set1", maxnum)
    cmap.colors[0] = 1, 1, 1, 1
    for country in shpreader.Reader(states_shp).records():
        num = gsibs.get(country.attributes["SOV_A3"], 0)
        if num > 0:
            ax.add_geometries(
                [country.geometry],
                ccrs.PlateCarree(),
                facecolor=cmap(num),
                edgecolor="k",
            )

    fig.colorbar(
        mpl.cm.ScalarMappable(norm=mpl.colors.Normalize(0, maxnum), cmap=cmap),
        ax=ax,
        shrink=0.6,
        pad=0.02,
    )
    plt.savefig(
        os.path.join(os.path.dirname(__file__), "..", "fig", "gsibs-map.pdf"),
        transparent=True,
        bbox_inches="tight",
    )


if __name__ == "__main__":
    main()

